Probing the Origin of Water in Planets within Habitable Zones by HWO

How do habitable environments arise and evolve within the context of their planetary systems? This is one fundamental question, and it can be addressed partly by identifying how planets in habitable zones obtain water. Historically, astronomers considered that water was delivered to the Earth via dynamical shake-up by Jupiter, which took place during the formation and post-formation eras (e.g., $\lesssim 100$ Myr). This hypothesis has recently been challenged by a more dynamic view of planet formation; planet-forming materials move in protoplanetary disks via various physical processes such as pebble drift and planetary migration. \textit{Habitable Worlds Observatory} (HWO) will open a new window to address this important, but difficult question by discovering and characterizing Earth-like exoplanets around G-type stars. In this article, we consider two possible working hypotheses: (1) the abundance of water on planets in habitable zones has \textit{any} correlation with the presence of outer planets; and (2) the abundance of water on planets in habitable zones has \textit{no} correlation with the presence of outer planets. We discuss what physical parameters need to be measured to differentiate these two hypotheses and what observational capabilities are desired for HWO to reliably constrain these physical parameters.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
   \fancyfoot[L]{\emph{Towards the Habitable Worlds Observatory: Visionary Science and Transformational Technology} \\ HWO2025 editors, \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

